Claim-Specific Admissibility of PCA Biplot Interpretations: Target Alignment, Spectral Identifiability, and Projection Adequacy

Unit-variance standardisation is often applied routinely before principal component analysis (PCA), although it replaces covariance geometry by correlation geometry. A resulting biplot may be computed correctly yet fail to support a scientific interpretation about the original-scale phenomenon. We therefore make the scientific statement, rather than the decomposition alone, the unit of methodological assessment. A PCA-biplot claim is representationally well posed only when the declared scientific target justifies the operator analysed, the invoked axis or invariant subspace is identifiable at the stated level, and the displayed projection preserves the prespecified relationships within a substantively justified tolerance; failure of any condition makes the claim ill posed for the stated interpretation. A projector formulation yields basis-invariant diagnoses for repeated-eigenvalue blocks, and a residual-Gram bound quantifies pairwise error from omitted coordinates. Six controlled population scenarios provide exact representational truth, including zero target association with arbitrary projected angles, collapse of a full-space 60-degree relationship to 0 degrees, and non-identifiable named axes. The contribution is not another reminder that scaling matters: it establishes that computational correctness is necessary but not sufficient for scientific interpretability and provides a formal procedure for retaining, reformulating, qualifying, or rejecting a PCA-biplot statement. A real-data illustration and bootstrap extension are provided as supplementary material.

==> anc/DATA_AND_CODE_AVAILABILITY.txt <==
The manuscript, supplementary materials, LaTeX source files, reproducibility scripts, numerical outputs, and documentation are available from Zenodo at https://doi.org/10.5281/zenodo.21361296.


==> anc/README_ANCILLARY.txt <==
Ancillary files for the arXiv submission

This directory contains supplementary materials and reproducibility scripts accompanying the manuscript:

Claim-Specific Admissibility of PCA Biplot Interpretations: Target Alignment, Spectral Identifiability, and Projection Adequacy

Contents:
- SM1_.pdf to SM5_.pdf: supplementary materials.
- R_Python_scripts/: R and Python scripts for reproducing the main population scenarios, supplementary analyses, and diagnostic computations.
- DATA_AND_CODE_AVAILABILITY.txt: short availability statement.
- ZENODO_CITATION.txt: recommended citation for the Zenodo reproducibility package.

The complete reproducibility package, including full LaTeX sources, figure files, scripts, numerical outputs, documentation, and verification notes, is archived on Zenodo:

Version DOI: https://doi.org/10.5281/zenodo.21361296
Concept DOI: https://doi.org/10.5281/zenodo.21361295


==> anc/R_Python_scripts/MANIFEST_scripts.tsv <==
folder	filename	original_path	size_bytes	sha256
R	reproduce_SM2.R	Repository_components/Z_score_SM2_repository/Demais_arquivos/code/R/reproduce_SM2.R	3829	4075aeb5fc45083fde820fa86c7b20b1dd19051ae11517851bd5f9c5af181393
R	reproduce_SM3.R	Repository_components/Z_score_SM3_repository/Demais_arquivos/code/R/reproduce_SM3.R	4993	b52ad6fed1ee60ba9345f4910e34a8d4751f7da557aa5c191584d8f0c2e942da
R	reproduce_SM4.R	Repository_components/Z_score_SM4_repository/Demais_arquivos/code/R/reproduce_SM4.R	3067	bcda546cf0085657ce0b851bc42554de8ed8628271f7b2af98f058adf7cc59ba
R	generic_pca_biplot_diagnostics.R	Repository_components/Z_score_SM5_repository/Demais_arquivos/code/R/generic_pca_biplot_diagnostics.R	1333	dc7ead38b425b5b18618b6cbee1368e654e3914f85139844a4948d14c0213bc9
R	pca_biplot_diagnostics.R	Repository_components/Z_score_SM5_repository/Demais_arquivos/code/R/pca_biplot_diagnostics.R	4297	c013146a5c09fdb1482012e620a50bd4d2641638a24ae351a5fe12fd4a1b73a0
R	reproduce_SM5.R	Repository_components/Z_score_SM5_repository/Demais_arquivos/code/R/reproduce_SM5.R	1712	cf8774afea5dd53aa19844268054391ae45ef72b8408d3a2f6d0cb470c25b407
R	reproduce_controlled_scenarios.R	Repository_components/Z_score_SM5_repository/Demais_arquivos/code/R/reproduce_controlled_scenarios.R	1561	b730714a1498daabec504324724cd855835e376fa67eb92b670f7d59703884c1
R	run_all.R	Repository_components/Z_score_SM5_repository/Demais_arquivos/code/R/run_all.R	431	beb7f06a26ef65aa7acce0a9fad97d24ed597e36dd21b1e9fc64552278c149ec
R	reproduce_main.R	Repository_components/Z_score_main_repository/Demais_arquivos/scripts/reproduce_main.R	3110	b6b0c32d16b06bebdeeb2c6f1d3f50afb7c74e8434b482f7004c1ceb84402575
Python	reproduce_SM2.py	Repository_components/Z_score_SM2_repository/Demais_arquivos/code/python/reproduce_SM2.py	4731	fa215745adbc32b518fde038bd342384e63af5dbc3ac43d1aadb069608260a8c
Python	reproduce_SM3.py	Repository_components/Z_score_SM3_repository/Demais_arquivos/code/python/reproduce_SM3.py	8460	5af0a76e1cb3bc31810bb006f171ef71e495414db58cbcd2902bf419751686aa
Python	reproduce_SM4.py	Repository_components/Z_score_SM4_repository/Demais_arquivos/code/python/reproduce_SM4.py	5127	98637f2a0387c98e2fc306d971f9e008967150da146b98fd89f4b3bbb01f0d57
Python	generic_pca_biplot_diagnostics.py	Repository_components/Z_score_SM5_repository/Demais_arquivos/code/python/generic_pca_biplot_diagnostics.py	404	188ffd8f2c2b8c0ce95c715f5591e10e9d277e3cde45429bb1f784a5b5de4ec0
Python	pca_biplot_diagnostics.py	Repository_components/Z_score_SM5_repository/Demais_arquivos/code/python/pca_biplot_diagnostics.py	8231	59108c88dd7215272a9c7866ef035b738582052843c9c830663dfc986f904dd9
Python	reproduce_SM5.py	Repository_components/Z_score_SM5_repository/Demais_arquivos/code/python/reproduce_SM5.py	4650	599abb42fd66f708d3a14cb7efad4933514dc58a58e4e33b753a2c7e20c9fe92
Python	reproduce_controlled_scenarios.py	Repository_components/Z_score_SM5_repository/Demais_arquivos/code/python/reproduce_controlled_scenarios.py	3200	30c35f4475c64e87b56445be3bbdf7c79aa2c411739adeaedbb26a4e5b8a8971
Python	run_all.py	Repository_components/Z_score_SM5_repository/Demais_arquivos/code/python/run_all.py	427	77f4268fd298eedafac2dc6cb87974a692aab0ca4e7b239cae46cf5771da5a2e
Python	reproduce_main.py	Repository_components/Z_score_main_repository/Demais_arquivos/scripts/reproduce_main.py	4253	e6e5118abbb335db360c5a9ed45eea97ab0ad8eabf5dd12acb406cf6a563d5df


==> anc/R_Python_scripts/Python/generic_pca_biplot_diagnostics.py <==
#!/usr/bin/env python3
"""Generic command-line wrapper for PCA-biplot diagnostics.

Example:
python code/python/generic_pca_biplot_diagnostics.py \
  --input data/iris_data.csv \
  --variables Sepal.Length,Sepal.Width,Petal.Length,Petal.Width \
  --target both --components 1,2 --outdir outputs/generic_iris
"""
from pca_biplot_diagnostics import generic_cli
if __name__ == '__main__':
    generic_cli()


==> anc/R_Python_scripts/Python/pca_biplot_diagnostics.py <==
#!/usr/bin/env python3
"""PCA-biplot target-alignment and projection-adequacy diagnostics.

This module accompanies the manuscript
"Claim-Specific Admissibility of PCA Biplot Interpretations".
It implements the quantities used in the main text and supplementary materials:

target matrix, eigenvalues/eigenvectors, variable principal coordinates,
projected Gram matrix, full-space and projected cosines, pairwise projection
errors, eigengaps, projector distances, and bootstrap reliability summaries.

Only NumPy and pandas are required for the numerical diagnostics. Matplotlib is
used only by the example scripts to save optional figures.
"""
from __future__ import annotations
from dataclasses import dataclass
from pathlib import Path
from typing import Iterable, Optional, Sequence
import argparse
import json
import numpy as np
import pandas as pd

EPS = 1e-12

@dataclass
class PCAResult:
    target_name: str
    matrix: np.ndarray
    eigenvalues: np.ndarray
    eigenvectors: np.ndarray
    variable_coordinates: np.ndarray
    variable_names: list[str]


def _as_array(x):
    return np.asarray(x, dtype=float)


def stable_eigh_symmetric(M: np.ndarray) -> tuple[np.ndarray, np.ndarray]:
    """Descending eigen-decomposition with deterministic sign convention."""
    M = _as_array(M)
    vals, vecs = np.linalg.eigh((M + M.T) / 2.0)
    idx = np.argsort(vals)[::-1]
    vals = vals[idx]
    vecs = vecs[:, idx]
    # Deterministic signs: largest absolute loading in each eigenvector is positive.
    for k in range(vecs.shape[1]):
        j = int(np.argmax(np.abs(vecs[:, k])))
        if vecs[j, k] < 0:
            vecs[:, k] *= -1
    return vals, vecs


def target_matrix_from_data(df: pd.DataFrame, variables: Sequence[str], target: str) -> np.ndarray:
    """Return covariance or correlation target from a data frame."""
    X = df.loc[:, list(variables)].astype(float).to_numpy()
    X = X - X.mean(axis=0, keepdims=True)
    if target.lower().startswith('cor'):
        sd = X.std(axis=0, ddof=1, keepdims=True)
        sd[sd == 0] = np.nan
        X = X / sd
    return np.cov(X, rowvar=False, ddof=1)


def analyse_matrix(M: np.ndarray, variable_names: Optional[Sequence[str]] = None, target_name: str = 'target') -> PCAResult:
    M = _as_array(M)
    p = M.shape[0]
    if variable_names is None:
        variable_names = [f'X{j+1}' for j in range(p)]
    vals, vecs = stable_eigh_symmetric(M)
    vals_pos = np.maximum(vals, 0.0)
    coords = vecs * np.sqrt(vals_pos)[None, :]
    return PCAResult(target_name, M, vals, vecs, coords, list(variable_names))


def component_set(components: Iterable[int]) -> list[int]:
    """Convert one-based component labels to zero-based indices."""
    return [int(c) - 1 for c in components]


def projected_gram(res: PCAResult, components: Sequence[int]) -> np.ndarray:
    idx = component_set(components)
    G = res.variable_coordinates[:, idx]
    return G @ G.T


def pairwise_cosines(M: np.ndarray, names: Sequence[str]) -> pd.DataFrame:
    rows = []
    M = _as_array(M)
    for j in range(len(names)):
        for k in range(j + 1, len(names)):
            denom = np.sqrt(max(M[j, j], 0.0) * max(M[k, k], 0.0))
            cos = np.nan if denom <= EPS else M[j, k] / denom
            cos = float(np.clip(cos, -1, 1)) if np.isfinite(cos) else np.nan
            angle = float(np.degrees(np.arccos(cos))) if np.isfinite(cos) else np.nan
            rows.append(dict(var1=names[j], var2=names[k], cosine=cos, angle_degrees=angle,
                             inner_product=float(M[j, k]), norm1=float(np.sqrt(max(M[j,j],0))),
                             norm2=float(np.sqrt(max(M[k,k],0)))))
    return pd.DataFrame(rows)


def pairwise_projection_diagnostics(res: PCAResult, components: Sequence[int]) -> pd.DataFrame:
    K = projected_gram(res, components)
    full = pairwise_cosines(res.matrix, res.variable_names).rename(columns={'cosine':'full_cosine','angle_degrees':'full_angle_degrees'})
    proj = pairwise_cosines(K, res.variable_names).rename(columns={'cosine':'projected_cosine','angle_degrees':'projected_angle_degrees'})
    out = full[['var1','var2','full_cosine','full_angle_degrees']].merge(
        proj[['var1','var2','projected_cosine','projected_angle_degrees']], on=['var1','var2'])
    # omitted inner-product matrix H = M - K
    H = res.matrix - K
    omitted = []
    for j in range(len(res.variable_names)):
        for k in range(j+1, len(res.variable_names)):
            omitted.append(float(H[j, k]))
    out['cosine_error'] = (out['projected_cosine'] - out['full_cosine']).abs()
    out['angle_error_degrees'] = (out['projected_angle_degrees'] - out['full_angle_degrees']).abs()
    out['omitted_inner_product'] = omitted
    return out


def eigenvalue_table(res: PCAResult) -> pd.DataFrame:
    vals = res.eigenvalues
    total = vals.sum()
    gaps = np.r_[vals[:-1] - vals[1:], np.nan]
    return pd.DataFrame({
        'component': np.arange(1, len(vals)+1),
        'eigenvalue': vals,
        'proportion': vals / total if abs(total) > EPS else np.nan,
        'cumulative_proportion': np.cumsum(vals) / total if abs(total) > EPS else np.nan,
        'next_eigengap': gaps,
    })


def variable_coordinate_table(res: PCAResult) -> pd.DataFrame:
    cols = {f'PC{k+1}': res.variable_coordinates[:, k] for k in range(res.variable_coordinates.shape[1])}
    return pd.DataFrame({'variable': res.variable_names, **cols})


def projector(res: PCAResult, components: Sequence[int]) -> np.ndarray:
    idx = component_set(components)
    Q = res.eigenvectors[:, idx]
    return Q @ Q.T


def projector_distance(P: np.ndarray, Q: np.ndarray) -> float:
    return float(np.linalg.norm(P - Q, ord='fro'))


def observation_scores(df: pd.DataFrame, variables: Sequence[str], res: PCAResult, target: str) -> pd.DataFrame:
    X = df.loc[:, list(variables)].astype(float).to_numpy()
    X = X - X.mean(axis=0, keepdims=True)
    if target.lower().startswith('cor'):
        sd = X.std(axis=0, ddof=1, keepdims=True)
        X = X / sd
    S = X @ res.eigenvectors
    return pd.DataFrame(S, columns=[f'PC{k+1}' for k in range(S.shape[1])])


def save_analysis(res: PCAResult, outdir: Path, components: Sequence[int] = (1,2)) -> None:
    outdir.mkdir(parents=True, exist_ok=True)
    eigenvalue_table(res).to_csv(outdir / 'eigenvalues.csv', index=False)
    pd.DataFrame(res.eigenvectors, index=res.variable_names,
                 columns=[f'PC{k+1}' for k in range(len(res.eigenvalues))]).to_csv(outdir / 'eigenvectors.csv')
    variable_coordinate_table(res).to_csv(outdir / 'variable_coordinates.csv', index=False)
    pairwise_cosines(res.matrix, res.variable_names).to_csv(outdir / 'full_pairwise_cosines.csv', index=False)
    pairwise_projection_diagnostics(res, components).to_csv(outdir / f'projection_diagnostics_PC{"_".join(map(str, components))}.csv', index=False)
    np.savetxt(outdir / 'target_matrix.csv', res.matrix, delimiter=',')


def generic_cli() -> None:
    parser = argparse.ArgumentParser(description='Generic PCA-biplot target-alignment diagnostics.')
    parser.add_argument('--input', required=True, help='CSV data file')
    parser.add_argument('--variables', required=True, help='Comma-separated quantitative variables')
    parser.add_argument('--target', choices=['covariance','correlation','both'], default='both')
    parser.add_argument('--components', default='1,2', help='One-based component set, e.g. 1,2')
    parser.add_argument('--outdir', default='outputs/generic')
    args = parser.parse_args()
    df = pd.read_csv(args.input)
    variables = [x.strip() for x in args.variables.split(',')]
    comps = [int(x.strip()) for x in args.components.split(',')]
    targets = ['covariance', 'correlation'] if args.target == 'both' else [args.target]
    for target in targets:
        M = target_matrix_from_data(df, variables, target)
        res = analyse_matrix(M, variables, target)
        od = Path(args.outdir) / target
        save_analysis(res, od, comps)
        scores = observation_scores(df, variables, res, target)
        scores.to_csv(od / 'observation_scores.csv', index=False)
    print(f'Wrote diagnostics to {args.outdir}')

if __name__ == '__main__':
    generic_cli()


==> anc/R_Python_scripts/Python/reproduce_SM2.py <==
#!/usr/bin/env python3
"""Reproduce the deterministic numerical tables for SM2.

This script defines the controlled population target matrices used in the
PCA-biplot atlas, computes eigensystems, plane-specific variable coordinates,
explained inertia, and pairwise projected angles, and writes CSV outputs.
"""
from __future__ import annotations
import argparse
from itertools import combinations
from pathlib import Path
import numpy as np
import pandas as pd

VAR_X = ["X1", "X2", "X3", "X4"]
VAR_Z = ["Z1", "Z2", "Z3", "Z4"]


def eig_sorted(M: np.ndarray):
    vals, vecs = np.linalg.eigh(M)
    idx = np.argsort(vals)[::-1]
    vals, vecs = vals[idx], vecs[:, idx]
    # Deterministic sign convention: largest absolute loading positive.
    for k in range(vecs.shape[1]):
        j = np.argmax(np.abs(vecs[:, k]))
        if vecs[j, k] < 0:
            vecs[:, k] *= -1
    return vals, vecs


def coords(vals, vecs, plane):
    a, b = plane
    return np.column_stack((np.sqrt(vals[a]) * vecs[:, a], np.sqrt(vals[b]) * vecs[:, b]))


def angle_deg(u, v):
    nu, nv = np.linalg.norm(u), np.linalg.norm(v)
    if nu == 0 or nv == 0:
        return np.nan
    c = np.clip(float(np.dot(u, v) / (nu * nv)), -1, 1)
    return float(np.degrees(np.arccos(c)))


def scenario_matrices():
    c = np.sqrt(50 * 80)
    A = np.diag([5, 20, 50, 80.0])
    B = np.eye(4)
    D = A.copy(); D[2, 3] = D[3, 2] = 0.5 * np.sqrt(50 * 80)
    E = np.eye(4); E[2, 3] = E[3, 2] = 0.5
    C = c * np.eye(4)
    F = c * np.eye(4); F[2, 3] = F[3, 2] = 0.5 * c
    return {"A": A, "B": B, "C": C, "D": D, "E": E, "F": F}


def write_matrix_csv(mats, out):
    rows=[]
    for sc, M in mats.items():
        for i in range(4):
            for j in range(4):
                rows.append({"scenario":sc,"row":i+1,"col":j+1,"value":M[i,j]})
    pd.DataFrame(rows).to_csv(out/"scenario_target_matrices.csv", index=False)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--out", default="outputs", help="Output directory")
    args = ap.parse_args()
    out = Path(args.out); out.mkdir(parents=True, exist_ok=True)
    mats = scenario_matrices()
    write_matrix_csv(mats, out)
    eigen_rows=[]; eigenvec_rows=[]; coord_rows=[]; angle_rows=[]; inertia_rows=[]
    planes = [(0,1), (0,2), (0,3), (1,2), (1,3), (2,3)]
    for sc, M in mats.items():
        vals, vecs = eig_sorted(M)
        vars_ = VAR_Z if sc in {"B", "E"} else VAR_X
        for k, val in enumerate(vals, start=1):
            eigen_rows.append({"scenario":sc,"pc":f"PC{k}","eigenvalue":val})
            for j, var in enumerate(vars_):
                eigenvec_rows.append({"scenario":sc,"pc":f"PC{k}","variable":var,"loading":vecs[j,k-1]})
        total = vals.sum()
        for plane in planes:
            plane_name=f"PC{plane[0]+1}-PC{plane[1]+1}"
            Cc = coords(vals, vecs, plane)
            inertia_rows.append({"scenario":sc,"plane":plane_name,"explained_inertia":vals[list(plane)].sum()/total})
            for j, var in enumerate(vars_):
                coord_rows.append({"scenario":sc,"basis":"selected_eigenbasis","target_matrix":("R" if sc in {"B","E"} else "Sigma"),"pc_plane":plane_name,"variable":var,"x":Cc[j,0],"y":Cc[j,1]})
            for i,j in combinations(range(4),2):
                angle_rows.append({"scenario":sc,"plane":plane_name,"var1":vars_[i],"var2":vars_[j],"projected_angle_deg":angle_deg(Cc[i], Cc[j])})
    pd.DataFrame(eigen_rows).to_csv(out/"scenario_eigenvalues.csv", index=False)
    pd.DataFrame(eigenvec_rows).to_csv(out/"scenario_eigenvectors.csv", index=False)
    pd.DataFrame(coord_rows).to_csv(out/"all_biplot_coordinates.csv", index=False)
    pd.DataFrame(angle_rows).to_csv(out/"all_pairwise_angles.csv", index=False)
    pd.DataFrame(inertia_rows).to_csv(out/"explained_inertia_by_plane.csv", index=False)
    # Convenience subsets named as in SM2.
    coords_df = pd.DataFrame(coord_rows)
    angles_df = pd.DataFrame(angle_rows)
    coords_df[coords_df.scenario.isin(["A","B","D","E"])].to_csv(out/"main_text_biplot_coordinates.csv", index=False)
    angles_df[angles_df.scenario.isin(["A","B","D","E"])].to_csv(out/"main_text_pairwise_angles.csv", index=False)
    coords_df[coords_df.scenario.isin(["C","F"])].to_csv(out/"scenario_C_F_biplot_coordinates.csv", index=False)
    angles_df[angles_df.scenario.isin(["C","F"])].to_csv(out/"scenario_C_F_pairwise_angles.csv", index=False)
    pd.DataFrame(eigen_rows).query("scenario in ['C','F']").to_csv(out/"scenario_C_F_eigenvalues.csv", index=False)
    pd.DataFrame(eigenvec_rows).query("scenario in ['C','F']").to_csv(out/"scenario_C_F_eigenvectors.csv", index=False)
    print(f"Wrote SM2 outputs to {out}")

if __name__ == "__main__":
    main()


==> anc/R_Python_scripts/Python/reproduce_SM3.py <==
#!/usr/bin/env python3
"""
Reproduce Supplementary Material SM3 numerical objects.

This script regenerates the population correlation matrix, eigensystem,
variable principal coordinates for one admissible leading basis, the projected
Gram matrix, the complementary omitted matrix, claim-specific projection
errors, the decision summary, and the TikZ figure used in SM3.
"""
from __future__ import annotations

import csv
import math
from pathlib import Path
import numpy as np

ROOT = Path(__file__).resolve().parents[2]
OUT = ROOT / "outputs" / "python"
FIG = ROOT / "figures"
DATA = ROOT / "data"
OUT.mkdir(parents=True, exist_ok=True)
FIG.mkdir(parents=True, exist_ok=True)
DATA.mkdir(parents=True, exist_ok=True)

variables = ["Height", "Leaf area", "Chlorophyll", "Biomass"]
tau = 0.11
# Exact values underlying the rounded entries printed in SM3.
rho = 0.7 / math.sqrt(2.0)       # 0.4949747468 -> 0.494975
kappa = 0.85 / math.sqrt(2.0)    # 0.6010407640 -> 0.601041
sqrt085 = math.sqrt(0.85)
coord45 = sqrt085 / math.sqrt(2.0)

R = np.array([
    [1.0,  rho, 0.0, -rho],
    [rho,  1.0, rho,  0.0],
    [0.0,  rho, 1.0, rho],
    [-rho, 0.0, rho, 1.0],
], dtype=float)

G12 = np.array([
    [sqrt085, 0.0],
    [coord45, coord45],
    [0.0, sqrt085],
    [-coord45, coord45],
], dtype=float)

# A second admissible basis obtained by a 25-degree clockwise rotation.
theta = math.radians(-25.0)
Q = np.array([[math.cos(theta), -math.sin(theta)],
              [math.sin(theta),  math.cos(theta)]])
G12_rotated = G12 @ Q

K12 = G12 @ G12.T
K12_rotated = G12_rotated @ G12_rotated.T
K34 = R - K12
errors = np.abs(R - K12)
# Only upper-triangular off-diagonal pairs are diagnostic pairwise relations.
pair_rows = []
for i in range(len(variables)):
    for j in range(i + 1, len(variables)):
        pair_rows.append({
            "variable_1": variables[i],
            "variable_2": variables[j],
            "full_space_r_jk": R[i, j],
            "projected_inner_product_K12_jk": K12[i, j],
            "omitted_contribution_K34_jk": K34[i, j],
            "absolute_error_e_jk": errors[i, j],
            "meets_tau_0_11": errors[i, j] <= tau,
        })

# Eigensystem of the declared population matrix. Eigenvectors are not unique
# inside repeated eigenspaces; this output records one numerical orthonormal basis.
evals, evecs = np.linalg.eigh(R)
idx = np.argsort(evals)[::-1]
evals = evals[idx]
evecs = evecs[:, idx]

# Helper writers.
def write_matrix_csv(path: Path, matrix: np.ndarray, row_names: list[str], col_names: list[str]) -> None:
    with path.open("w", newline="", encoding="utf-8") as f:
        w = csv.writer(f)
        w.writerow([""] + col_names)
        for name, row in zip(row_names, matrix):
            w.writerow([name] + [f"{x:.12f}" for x in row])

def write_rows_csv(path: Path, rows: list[dict]) -> None:
    with path.open("w", newline="", encoding="utf-8") as f:
        w = csv.DictWriter(f, fieldnames=list(rows[0].keys()))
        w.writeheader()
        for row in rows:
            out = {}
            for k, v in row.items():
                out[k] = f"{v:.12f}" if isinstance(v, float) else v
            w.writerow(out)

write_matrix_csv(DATA / "SM3_target_correlation_matrix_R.csv", R, variables, variables)
write_matrix_csv(OUT / "SM3_projected_Gram_matrix_K12.csv", K12, variables, variables)
write_matrix_csv(OUT / "SM3_complementary_omitted_matrix_K34.csv", K34, variables, variables)
write_matrix_csv(OUT / "SM3_absolute_projection_errors.csv", errors, variables, variables)
write_matrix_csv(OUT / "SM3_variable_principal_coordinates_G12_basis1.csv", G12, variables, ["PC1", "PC2"])
write_matrix_csv(OUT / "SM3_variable_principal_coordinates_G12_basis2.csv", G12_rotated, variables, ["PC1_prime", "PC2_prime"])
write_matrix_csv(OUT / "SM3_eigenvectors_one_numerical_basis.csv", evecs, variables, [f"v{k}" for k in range(1, 5)])
write_rows_csv(OUT / "SM3_claim_specific_projection_diagnosis.csv", pair_rows)

with (OUT / "SM3_eigenvalues.csv").open("w", newline="", encoding="utf-8") as f:
    w = csv.writer(f)
    w.writerow(["component", "eigenvalue", "retained_inertia_percent_cumulative"])
    cum = 0.0
    for k, val in enumerate(evals, start=1):
        cum += val
        w.writerow([f"PC{k}", f"{val:.12f}", f"{100*cum/evals.sum():.12f}"])

Delta = max(row["absolute_error_e_jk"] for row in pair_rows)
summary = [
    {"diagnostic_component": "Scientific target", "result": "satisfied", "value": "correlation matrix R declared"},
    {"diagnostic_component": "Positive definiteness", "result": "satisfied", "value": f"min eigenvalue = {evals.min():.6f}"},
    {"diagnostic_component": "Leading-subspace separation", "result": "satisfied", "value": f"lambda2 - lambda3 = {evals[1]-evals[2]:.6f}"},
    {"diagnostic_component": "Named PC1/PC2 axes", "result": "not identifiable", "value": "lambda1 = lambda2"},
    {"diagnostic_component": "Projected-vector non-degeneracy", "result": "satisfied", "value": f"min diag(K12) = {np.diag(K12).min():.6f}"},
    {"diagnostic_component": "Projection adequacy", "result": "satisfied", "value": f"Delta = {Delta:.6f} < tau = {tau:.2f}"},
    {"diagnostic_component": "Final representational status", "result": "conditional positive verdict", "value": "well posed for leading-subspace correlation claims; ill posed for named-axis/raw-scale claims"},
]
with (OUT / "SM3_integrated_decision_summary.csv").open("w", newline="", encoding="utf-8") as f:
    w = csv.DictWriter(f, fieldnames=list(summary[0].keys()))
    w.writeheader(); w.writerows(summary)

# Generate a TikZ figure from the regenerated coordinates.
def arrow_line(x, y, label):
    return (f"\\addplot[thick,-{{Stealth[length=2.2mm,width=1.6mm]}}] "
            f"coordinates {{(0,0) ({x:.6f},{y:.6f})}};"
            f"\\node[font=\\scriptsize] at (axis cs:{x:.6f},{y + (0.07 if y >= 0 else -0.07):.6f}) {{{label}}};")

fig_text = r"""\begin{figure}[H]\centering
\begin{tikzpicture}\begin{groupplot}[group style={group size=2 by 1,horizontal sep=1.2cm}]
\nextgroupplot[width=0.47\linewidth,height=0.42\linewidth,axis lines=middle,xtick=\empty,ytick=\empty,title={Admissible basis 1},xlabel={PC1},ylabel={PC2},xmin=-1.25,xmax=1.35,ymin=-1.2,ymax=1.2,title style={font=\small},label style={font=\scriptsize}]
"""
for (x, y), lab in zip(G12, variables):
    fig_text += arrow_line(x, y, lab) + "\n"
fig_text += r"""\node[font=\scriptsize,anchor=south west,fill=white,inner sep=1pt] at (rel axis cs:0.02,0.02) {$\lambda=(1.700,1.700)$};
\nextgroupplot[width=0.47\linewidth,height=0.42\linewidth,axis lines=middle,xtick=\empty,ytick=\empty,title={Admissible basis 2},xlabel={PC1$'$},ylabel={PC2$'$},xmin=-1.25,xmax=1.35,ymin=-1.2,ymax=1.2,title style={font=\small},label style={font=\scriptsize}]
"""
for (x, y), lab in zip(G12_rotated, variables):
    fig_text += arrow_line(x, y, lab) + "\n"
fig_text += r"""\node[font=\scriptsize,anchor=south west,fill=white,inner sep=1pt] at (rel axis cs:0.02,0.02) {$\lambda=(1.700,1.700)$};\end{groupplot}\end{tikzpicture}
\caption{Population correlation-PCA display of the same identifiable leading invariant subspace under two admissible internal bases. Rotation changes axis-specific coordinates but preserves the complete subspace geometry and all pairwise projected inner products.}\label{fig:SM3_case_PC12_regenerated}\end{figure}
"""
(FIG / "Figure_SM3_case_PC12_regenerated.tex").write_text(fig_text, encoding="utf-8")

# Write a plain text validation summary.
with (OUT / "SM3_validation_summary.txt").open("w", encoding="utf-8") as f:
    f.write("SM3 reproducibility validation summary\n")
    f.write("=====================================\n")
    f.write(f"Variables: {', '.join(variables)}\n")
    f.write(f"Eigenvalues: {', '.join(f'{x:.6f}' for x in evals)}\n")
    f.write(f"Leading eigengap lambda2-lambda3: {evals[1]-evals[2]:.6f}\n")
    f.write(f"Retained inertia PC1-PC2: {100*(evals[0]+evals[1])/evals.sum():.6f}%\n")
    f.write(f"Max projection error Delta: {Delta:.6f}\n")
    f.write(f"Tolerance tau: {tau:.2f}\n")
    f.write(f"All pairwise relations meet tau: {all(row['meets_tau_0_11'] for row in pair_rows)}\n")
    f.write(f"Basis-invariance check ||K12 - K12_rotated||_max: {np.max(np.abs(K12-K12_rotated)):.12e}\n")

print(f"Wrote SM3 reproducibility outputs to {OUT}")
print(f"Max projection error Delta = {Delta:.6f}; tau = {tau:.2f}")
print(f"Basis-invariance max difference = {np.max(np.abs(K12-K12_rotated)):.12e}")


==> anc/R_Python_scripts/Python/reproduce_SM4.py <==
#!/usr/bin/env python3
"""Reproduce numerical objects used in SM4 population controls.

This script regenerates the numerical coordinates and checks used in the
SM4 discussion of projected relationships, covariance isotropy (Scenario C),
and the Scenario F repeated middle block.  It is intentionally deterministic
and uses only numpy from the standard scientific Python stack.
"""
from pathlib import Path
import numpy as np
import csv

ROOT = Path(__file__).resolve().parents[2]
OUT = ROOT / "outputs" / "python"
OUT.mkdir(parents=True, exist_ok=True)

# Values used in the SM4 figure sources.
L_C = 63.246
s = np.sqrt(L_C)
L_F = np.array([94.868, 63.246, 63.246, 31.623])

names = ["X1", "X2", "X3", "X4"]

def write_matrix(path, matrix, row_names=None, col_names=None, fmt=".6f"):
    path = Path(path)
    with path.open("w", newline="") as fh:
        writer = csv.writer(fh)
        if col_names is not None:
            writer.writerow([""] + list(col_names))
        for i, row in enumerate(np.asarray(matrix)):
            prefix = [row_names[i]] if row_names is not None else []
            writer.writerow(prefix + [format(float(x), fmt) for x in row])

def write_table(path, rows, header):
    path = Path(path)
    with path.open("w", newline="") as fh:
        writer = csv.writer(fh)
        writer.writerow(header)
        writer.writerows(rows)

# Scenario C: fully isotropic covariance target.
Sigma_C = L_C * np.eye(4)
G_C_basis1 = np.array([
    [s, 0.0],
    [0.0, s],
    [0.0, 0.0],
    [0.0, 0.0],
])
G_C_basis2 = np.array([
    [-3.84103, 6.91897],
    [-1.15263, -1.04734],
    [1.54562, 1.60528],
    [6.69138, 3.42047],
])
K_C_basis1 = G_C_basis1 @ G_C_basis1.T
K_C_basis2 = G_C_basis2 @ G_C_basis2.T

# Scenario F: a leading association direction plus repeated middle block.
G_F_PC12 = np.array([
    [0.0, s],
    [0.0, 0.0],
    [6.88725, 0.0],
    [6.88725, 0.0],
])
G_F_PC23_aligned = np.array([
    [s, 0.0],
    [0.0, s],
    [0.0, 0.0],
    [0.0, 0.0],
])
rot45 = np.array([[1/np.sqrt(2), 1/np.sqrt(2)],[-1/np.sqrt(2), 1/np.sqrt(2)]])
G_F_PC23_rotated = G_F_PC23_aligned @ rot45
K_F_PC23_aligned = G_F_PC23_aligned @ G_F_PC23_aligned.T
K_F_PC23_rotated = G_F_PC23_rotated @ G_F_PC23_rotated.T

# Write data and outputs.
write_matrix(ROOT / "data" / "SM4_scenario_C_covariance_target.csv", Sigma_C, names, names)
write_matrix(OUT / "SM4_scenario_C_coordinates_coordinate_aligned.csv", G_C_basis1, names, ["PC1", "PC2"])
write_matrix(OUT / "SM4_scenario_C_coordinates_rotated_admissible_basis.csv", G_C_basis2, names, ["PC1_star", "PC2_star"])
write_matrix(OUT / "SM4_scenario_C_projected_inner_products_basis1.csv", K_C_basis1, names, names)
write_matrix(OUT / "SM4_scenario_C_projected_inner_products_basis2.csv", K_C_basis2, names, names)

write_table(OUT / "SM4_scenario_C_eigenvalues.csv", [["C", 1, L_C], ["C", 2, L_C], ["C", 3, L_C], ["C", 4, L_C]], ["scenario", "component", "eigenvalue"])
write_table(OUT / "SM4_scenario_F_eigenvalues.csv", [["F", i+1, L_F[i]] for i in range(4)], ["scenario", "component", "eigenvalue"])
write_matrix(OUT / "SM4_scenario_F_PC1_PC2_coordinates.csv", G_F_PC12, names, ["PC1", "PC2"])
write_matrix(OUT / "SM4_scenario_F_PC2_PC3_coordinates_coordinate_aligned.csv", G_F_PC23_aligned, names, ["PC2", "PC3"])
write_matrix(OUT / "SM4_scenario_F_PC2_PC3_coordinates_rotated_45deg.csv", G_F_PC23_rotated, names, ["PC2_star", "PC3_star"])
write_matrix(OUT / "SM4_scenario_F_PC2_PC3_Gram_coordinate_aligned.csv", K_F_PC23_aligned, names, names)
write_matrix(OUT / "SM4_scenario_F_PC2_PC3_Gram_rotated_45deg.csv", K_F_PC23_rotated, names, names)

# Invariance diagnostics.
invariance_rows = []
invariance_rows.append(["Scenario F repeated middle block", "max_abs_Gram_difference_after_45deg_rotation", f"{np.max(np.abs(K_F_PC23_aligned - K_F_PC23_rotated)):.10f}"])
invariance_rows.append(["Scenario F repeated middle block", "norm_X1_aligned", f"{np.linalg.norm(G_F_PC23_aligned[0]):.10f}"])
invariance_rows.append(["Scenario F repeated middle block", "norm_X1_rotated", f"{np.linalg.norm(G_F_PC23_rotated[0]):.10f}"])
invariance_rows.append(["Scenario F repeated middle block", "inner_X1_X2_aligned", f"{float(G_F_PC23_aligned[0] @ G_F_PC23_aligned[1]):.10f}"])
invariance_rows.append(["Scenario F repeated middle block", "inner_X1_X2_rotated", f"{float(G_F_PC23_rotated[0] @ G_F_PC23_rotated[1]):.10f}"])
write_table(OUT / "SM4_rotation_invariance_checks.csv", invariance_rows, ["object", "diagnostic", "value"])

summary = OUT / "SM4_validation_summary.txt"
summary.write_text(
    "SM4 reproducibility validation summary\n"
    "======================================\n"
    f"Scenario C target: {L_C} * I_4.\n"
    f"Scenario F eigenvalues: {', '.join(f'{x:.3f}' for x in L_F)}.\n"
    f"Maximum Gram difference after rotating the complete Scenario F repeated middle block: {np.max(np.abs(K_F_PC23_aligned - K_F_PC23_rotated)):.12g}.\n"
    "The value is numerically zero up to floating-point rounding, confirming that orthogonal rotation changes coordinates but preserves inner products in the complete repeated subspace.\n"
)
print(summary.read_text())


==> anc/R_Python_scripts/Python/reproduce_SM5.py <==
#!/usr/bin/env python3
"""Reproduce SM5 Iris covariance-PCA and correlation-PCA diagnostics.

Outputs include target matrices, spectra, observation scores, variable vectors,
pairwise projection diagnostics, target-sensitivity comparisons, and a paired
stratified bootstrap reliability summary.  The default number of bootstrap
replicates is 2000, matching the supplement. Use --B for a quick test run.
"""
from pathlib import Path
import argparse
import numpy as np
import pandas as pd
from pca_biplot_diagnostics import (analyse_matrix, target_matrix_from_data, save_analysis,
    observation_scores, pairwise_projection_diagnostics, projector, projector_distance)

ROOT = Path(__file__).resolve().parents[2]
DATA = ROOT / 'data' / 'iris_data.csv'
OUT = ROOT / 'outputs' / 'SM5_iris'
VARS = ['Sepal.Length','Sepal.Width','Petal.Length','Petal.Width']

def load_iris_dataframe():
    if DATA.exists():
        return pd.read_csv(DATA)
    try:
        from sklearn.datasets import load_iris
        iris = load_iris(as_frame=True)
        df = iris.frame.rename(columns={'sepal length (cm)':'Sepal.Length','sepal width (cm)':'Sepal.Width',
                                        'petal length (cm)':'Petal.Length','petal width (cm)':'Petal.Width','target':'Species'})
        df['Species'] = df['Species'].map(dict(enumerate(iris.target_names)))
        DATA.parent.mkdir(parents=True, exist_ok=True)
        df.to_csv(DATA, index=False)
        return df
    except Exception as exc:
        raise FileNotFoundError('iris_data.csv is missing and sklearn is unavailable') from exc

def support_status(diag, tau=0.12):
    return float((diag['cosine_error'] <= tau).all())

def run_target(df, target):
    M = target_matrix_from_data(df, VARS, target)
    res = analyse_matrix(M, VARS, target)
    od = OUT / target
    save_analysis(res, od, (1,2))
    scores = observation_scores(df, VARS, res, target)
    if 'Species' in df.columns:
        scores.insert(0, 'Species', df['Species'].to_numpy())
    scores.to_csv(od/'scores.csv', index=False)
    return res

def paired_stratified_bootstrap(df, B=2000, seed=20260709, tau=0.12, eta=0.20):
    rng = np.random.default_rng(seed)
    base_cov = run_target(df, 'covariance')
    base_cor = run_target(df, 'correlation')
    P_cov = projector(base_cov, (1,2)); P_cor = projector(base_cor, (1,2))
    strata = list(df['Species'].unique()) if 'Species' in df.columns else ['all']
    rows=[]
    for b in range(1, B+1):
        parts=[]
        for s in strata:
            sub = df if s == 'all' else df[df['Species']==s]
            idx = rng.integers(0, len(sub), size=len(sub))
            parts.append(sub.iloc[idx])
        boot = pd.concat(parts, ignore_index=True)
        out = {'replicate': b}
        for target, P0 in [('covariance', P_cov), ('correlation', P_cor)]:
            M = target_matrix_from_data(boot, VARS, target)
            res = analyse_matrix(M, VARS, target)
            diag = pairwise_projection_diagnostics(res, (1,2))
            out[f'{target}_projector_distance'] = projector_distance(projector(res,(1,2)), P0)
            out[f'{target}_max_cosine_error'] = float(diag['cosine_error'].max())
            out[f'{target}_joint_support_tau_{tau}_eta_{eta}'] = float(out[f'{target}_projector_distance'] <= eta and out[f'{target}_max_cosine_error'] <= tau)
        rows.append(out)
    bootdf = pd.DataFrame(rows)
    bootdf.to_csv(OUT/'bootstrap_replicates.csv', index=False)
    summary = bootdf.drop(columns=['replicate']).agg(['mean','std','min','median','max']).T
    summary.to_csv(OUT/'bootstrap_summary.csv')
    return bootdf

def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--B', type=int, default=2000, help='Bootstrap replicates')
    parser.add_argument('--seed', type=int, default=20260709)
    parser.add_argument('--tau', type=float, default=0.12)
    parser.add_argument('--eta', type=float, default=0.20)
    args = parser.parse_args()
    OUT.mkdir(parents=True, exist_ok=True)
    df = load_iris_dataframe()
    df.to_csv(DATA, index=False)
    cov = run_target(df, 'covariance')
    cor = run_target(df, 'correlation')
    # Target-sensitivity comparison for the same variable pairs.
    dcov = pairwise_projection_diagnostics(cov, (1,2)).add_prefix('cov_')
    dcor = pairwise_projection_diagnostics(cor, (1,2)).add_prefix('cor_')
    sens = pd.concat([dcov, dcor], axis=1)
    sens.to_csv(OUT/'target_sensitivity_pairwise.csv', index=False)
    paired_stratified_bootstrap(df, B=args.B, seed=args.seed, tau=args.tau, eta=args.eta)
    print(f'Wrote SM5 Iris diagnostics to {OUT}')

if __name__ == '__main__':
    main()


==> anc/R_Python_scripts/Python/reproduce_controlled_scenarios.py <==
#!/usr/bin/env python3
"""Reproduce the controlled population scenarios A--F.

The script writes machine-readable CSV files for eigenvalues, eigenvectors,
variable principal coordinates, full pairwise cosines, and projection diagnostics.
It implements the coordinate convention used in the manuscript:
    v_j^(a,b) = (sqrt(lambda_a) q_{ja}, sqrt(lambda_b) q_{jb}).
"""
from pathlib import Path
import numpy as np
import pandas as pd
from pca_biplot_diagnostics import analyse_matrix, save_analysis, pairwise_projection_diagnostics, variable_coordinate_table, eigenvalue_table

OUT = Path(__file__).resolve().parents[2] / 'outputs' / 'controlled_scenarios'
NAMES_X = ['X1','X2','X3','X4']
NAMES_Z = ['Z1','Z2','Z3','Z4']

def fixed_isotropic_basis_B():
    # One admissible orthonormal basis used to reproduce the displayed isotropic panels.
    Q = np.array([
        [-0.48298,  0.87001,  0.08950,  0.04232],
        [-0.14494, -0.13170,  0.03464,  0.98003],
        [ 0.19435,  0.20185, -0.95574,  0.08965],
        [ 0.84140,  0.43010,  0.27811,  0.17240],
    ])
    # Re-orthogonalise gently because the table values above are rounded.
    Q, _ = np.linalg.qr(Q)
    return Q

def result_from_matrix_with_basis(M, Q, names, target_name):
    vals = np.diag(Q.T @ M @ Q)
    idx = np.argsort(vals)[::-1]
    vals = vals[idx]
    Q = Q[:, idx]
    coords = Q * np.sqrt(np.maximum(vals, 0))[None, :]
    from pca_biplot_diagnostics import PCAResult
    return PCAResult(target_name, M, vals, Q, coords, names)

def main():
    OUT.mkdir(parents=True, exist_ok=True)
    c = float(np.sqrt(50*80))
    scenarios = {
        'A_covariance': (np.diag([5,20,50,80]), NAMES_X),
        'C_covariance_isotropic': (c*np.eye(4), NAMES_X),
        'D_covariance_positive': (np.array([[5,0,0,0],[0,20,0,0],[0,0,50,c/2],[0,0,c/2,80]], float), NAMES_X),
        'E_correlation_positive': (np.array([[1,0,0,0],[0,1,0,0],[0,0,1,.5],[0,0,.5,1]], float), NAMES_Z),
        'F_covariance_equal_variance_positive': (np.array([[c,0,0,0],[0,c,0,0],[0,0,c,c/2],[0,0,c/2,c]], float), NAMES_X),
    }
    # Scenario B, R=I, with one admissible display basis.
    QB = fixed_isotropic_basis_B()
    resB = result_from_matrix_with_basis(np.eye(4), QB, NAMES_Z, 'B_correlation_isotropic')
    save_analysis(resB, OUT / 'B_correlation_isotropic', (1,2))
    for comps in [(1,2),(3,4),(1,3),(1,4),(2,3),(2,4)]:
        pairwise_projection_diagnostics(resB, comps).to_csv(OUT/'B_correlation_isotropic'/f'projection_diagnostics_PC{comps[0]}_{comps[1]}.csv', index=False)
    summaries=[]
    for name, (M, names) in scenarios.items():
        res = analyse_matrix(M, names, name)
        od = OUT / name
        save_analysis(res, od, (1,2))
        for comps in [(1,2),(3,4),(1,3),(1,4),(2,3),(2,4)]:
            pairwise_projection_diagnostics(res, comps).to_csv(od/f'projection_diagnostics_PC{comps[0]}_{comps[1]}.csv', index=False)
        summaries.append(dict(scenario=name, eigenvalues=';'.join(f'{v:.6g}' for v in res.eigenvalues)))
    pd.DataFrame(summaries).to_csv(OUT/'scenario_eigenvalue_summary.csv', index=False)
    print(f'Wrote controlled-scenario diagnostics to {OUT}')

if __name__ == '__main__':
    main()


==> anc/R_Python_scripts/Python/reproduce_main.py <==
#!/usr/bin/env python3
"""Reproduce main-manuscript population matrices, eigensystems, and biplot coordinates.

This script is specific to the main manuscript. Supplement-specific diagnostics and
outputs are supplied with the corresponding supplement folders.
"""
import argparse
from pathlib import Path
import numpy as np
import pandas as pd

NAMES = ["X1", "X2", "X3", "X4"]

def eig_sorted(M):
    vals, vecs = np.linalg.eigh(M)
    idx = np.argsort(vals)[::-1]
    vals, vecs = vals[idx], vecs[:, idx]
    # deterministic sign convention: largest absolute loading positive
    for k in range(vecs.shape[1]):
        j = np.argmax(np.abs(vecs[:, k]))
        if vecs[j, k] < 0:
            vecs[:, k] *= -1
    return vals, vecs

def coords(M, pcs=(0,1)):
    vals, vecs = eig_sorted(M)
    cols=[]
    for pc in pcs:
        cols.append(np.sqrt(vals[pc]) * vecs[:, pc])
    return vals, vecs, np.column_stack(cols)

def matrix_table(name, M):
    return pd.DataFrame(M, index=NAMES, columns=NAMES).rename_axis("variable")

def eigen_table(name, vals):
    return pd.DataFrame({"scenario": name, "pc": [f"PC{i+1}" for i in range(len(vals))], "eigenvalue": vals})

def coord_table(name, plane, vals, C):
    return pd.DataFrame({
        "scenario": name,
        "plane": plane,
        "variable": NAMES,
        "x": C[:,0],
        "y": C[:,1],
        "lambda_x": vals[int(plane[2])-1] if plane.startswith("PC") else np.nan,
        "lambda_y": vals[int(plane[-1])-1] if plane.startswith("PC") else np.nan,
    })

def cosine_angle_from_coords(C):
    rows=[]
    for i in range(C.shape[0]):
        for j in range(i+1, C.shape[0]):
            ni=np.linalg.norm(C[i]); nj=np.linalg.norm(C[j])
            if ni == 0 or nj == 0:
                cos=np.nan; ang=np.nan
            else:
                cos=float(np.clip(np.dot(C[i], C[j])/(ni*nj), -1, 1))
                ang=float(np.degrees(np.arccos(cos)))
            rows.append({"var1": NAMES[i], "var2": NAMES[j], "projected_cosine": cos, "projected_angle_degrees": ang})
    return pd.DataFrame(rows)

def build_scenarios():
    c = np.sqrt(50*80)
    A = np.diag([5,20,50,80.0])
    B = np.eye(4)
    C = c * np.eye(4)
    D = np.array([[5,0,0,0], [0,20,0,0], [0,0,50,c/2], [0,0,c/2,80]], dtype=float)
    E = np.array([[1,0,0,0], [0,1,0,0], [0,0,1,0.5], [0,0,0.5,1]], dtype=float)
    F = np.array([[c,0,0,0], [0,c,0,0], [0,0,c,c/2], [0,0,c/2,c]], dtype=float)
    return {"A": A, "B": B, "C": C, "D": D, "E": E, "F": F}

def main():
    ap=argparse.ArgumentParser()
    ap.add_argument("--out", default="../outputs", help="Output directory")
    args=ap.parse_args()
    out=Path(args.out); out.mkdir(parents=True, exist_ok=True)
    scenarios=build_scenarios()
    eigs=[]; coords_all=[]
    for name,M in scenarios.items():
        matrix_table(name,M).to_csv(out/f"scenario_{name}_matrix.csv")
        vals, vecs, C12 = coords(M, (0,1))
        eigs.append(eigen_table(name, vals))
        coord_table(name, "PC1-PC2", vals, C12).to_csv(out/f"scenario_{name}_PC1_PC2_coordinates.csv", index=False)
        cosine_angle_from_coords(C12).assign(scenario=name, plane="PC1-PC2").to_csv(out/f"scenario_{name}_PC1_PC2_projected_angles.csv", index=False)
        if name in {"E","F"}:
            vals, vecs, C14 = coords(M, (0,3))
            coord_table(name, "PC1-PC4", vals, C14).to_csv(out/f"scenario_{name}_PC1_PC4_coordinates.csv", index=False)
            cosine_angle_from_coords(C14).assign(scenario=name, plane="PC1-PC4").to_csv(out/f"scenario_{name}_PC1_PC4_projected_angles.csv", index=False)
        if name == "F":
            vals, vecs, C23 = coords(M, (1,2))
            coord_table(name, "PC2-PC3", vals, C23).to_csv(out/f"scenario_{name}_PC2_PC3_coordinates.csv", index=False)
            cosine_angle_from_coords(C23).assign(scenario=name, plane="PC2-PC3").to_csv(out/f"scenario_{name}_PC2_PC3_projected_angles.csv", index=False)
    pd.concat(eigs, ignore_index=True).to_csv(out/"main_scenario_eigenvalues.csv", index=False)
    pd.DataFrame({"scenario": list(scenarios), "target_type": ["covariance", "correlation", "covariance", "covariance", "correlation", "covariance"]}).to_csv(out/"main_scenario_index.csv", index=False)

if __name__ == "__main__":
    main()


==> anc/R_Python_scripts/Python/run_all.py <==
#!/usr/bin/env python3
"""Run all Python reproducibility workflows."""
from pathlib import Path
import subprocess, sys
here = Path(__file__).resolve().parent
cmds = [
    [sys.executable, str(here/'reproduce_controlled_scenarios.py')],
    [sys.executable, str(here/'reproduce_SM5.py'), '--B', '2000'],
]
for cmd in cmds:
    print('RUN:', ' '.join(cmd))
    subprocess.check_call(cmd)
print('All Python workflows completed.')


==> anc/R_Python_scripts/R/generic_pca_biplot_diagnostics.R <==
#!/usr/bin/env Rscript
args0 <- commandArgs(trailingOnly = FALSE)
file_arg <- grep('^--file=', args0, value = TRUE)
script_path <- if (length(file_arg)) sub('^--file=', '', file_arg[1]) else 'code/R/generic_pca_biplot_diagnostics.R'
script_dir <- dirname(normalizePath(script_path, mustWork = FALSE))
source(file.path(script_dir, 'pca_biplot_diagnostics.R'))
args <- commandArgs(trailingOnly = TRUE)
get_arg <- function(key, default=NULL) {
  hit <- grep(paste0('^', key, '='), args, value=TRUE)
  if (length(hit)) sub(paste0('^', key, '='), '', hit[1]) else default
}
input <- get_arg('--input')
variables <- strsplit(get_arg('--variables'), ',')[[1]]
target <- get_arg('--target', 'both')
components <- as.integer(strsplit(get_arg('--components', '1,2'), ',')[[1]])
outdir <- get_arg('--outdir', 'outputs/generic_R')
if (is.null(input) || is.null(variables)) stop('Usage: Rscript generic_pca_biplot_diagnostics.R --input=file.csv --variables=x1,x2,x3 --target=both --components=1,2 --outdir=outputs/generic_R')
df <- read.csv(input)
targets <- if (target == 'both') c('covariance','correlation') else target
for (tg in targets) {
  M <- target_matrix_from_data(df, variables, tg)
  res <- analyse_matrix(M, variables, tg)
  save_analysis(res, file.path(outdir, tg), components)
}
message('Wrote generic R diagnostics to ', outdir)


==> anc/R_Python_scripts/R/pca_biplot_diagnostics.R <==
# PCA-biplot target-alignment and projection-adequacy diagnostics in base R.
# This file parallels code/python/pca_biplot_diagnostics.py.

stable_eigen <- function(M) {
  ee <- eigen((M + t(M))/2, symmetric = TRUE)
  ord <- order(ee$values, decreasing = TRUE)
  values <- ee$values[ord]
  vectors <- ee$vectors[, ord, drop = FALSE]
  for (k in seq_len(ncol(vectors))) {
    j <- which.max(abs(vectors[, k]))
    if (vectors[j, k] < 0) vectors[, k] <- -vectors[, k]
  }
  list(values = values, vectors = vectors)
}

target_matrix_from_data <- function(df, variables, target = c("covariance", "correlation")) {
  target <- match.arg(target)
  X <- as.matrix(df[, variables])
  if (target == "covariance") return(cov(X))
  cor(X)
}

analyse_matrix <- function(M, variable_names = NULL, target_name = "target") {
  if (is.null(variable_names)) variable_names <- paste0("X", seq_len(ncol(M)))
  ee <- stable_eigen(M)
  coords <- sweep(ee$vectors, 2, sqrt(pmax(ee$values, 0)), "*")
  list(target_name = target_name, matrix = M, eigenvalues = ee$values,
       eigenvectors = ee$vectors, variable_coordinates = coords,
       variable_names = variable_names)
}

pairwise_cosines <- function(M, names) {
  out <- list(); n <- length(names); h <- 1
  for (j in seq_len(n-1)) for (k in (j+1):n) {
    denom <- sqrt(max(M[j,j],0) * max(M[k,k],0))
    cosv <- if (denom <= 1e-12) NA_real_ else max(-1, min(1, M[j,k]/denom))
    out[[h]] <- data.frame(var1=names[j], var2=names[k], cosine=cosv,
                           angle_degrees=acos(cosv)*180/pi,
                           inner_product=M[j,k], norm1=sqrt(max(M[j,j],0)),
                           norm2=sqrt(max(M[k,k],0)))
    h <- h + 1
  }
  do.call(rbind, out)
}

projected_gram <- function(res, components = c(1,2)) {
  G <- res$variable_coordinates[, components, drop = FALSE]
  G %*% t(G)
}

pairwise_projection_diagnostics <- function(res, components = c(1,2)) {
  K <- projected_gram(res, components)
  full <- pairwise_cosines(res$matrix, res$variable_names)
  proj <- pairwise_cosines(K, res$variable_names)
  names(full)[names(full) == "cosine"] <- "full_cosine"
  names(full)[names(full) == "angle_degrees"] <- "full_angle_degrees"
  names(proj)[names(proj) == "cosine"] <- "projected_cosine"
  names(proj)[names(proj) == "angle_degrees"] <- "projected_angle_degrees"
  out <- merge(full[, c("var1","var2","full_cosine","full_angle_degrees")],
               proj[, c("var1","var2","projected_cosine","projected_angle_degrees")],
               by = c("var1","var2"), sort = FALSE)
  out$cosine_error <- abs(out$projected_cosine - out$full_cosine)
  out$angle_error_degrees <- abs(out$projected_angle_degrees - out$full_angle_degrees)
  out
}

eigenvalue_table <- function(res) {
  vals <- res$eigenvalues; total <- sum(vals)
  data.frame(component=seq_along(vals), eigenvalue=vals, proportion=vals/total,
             cumulative_proportion=cumsum(vals)/total,
             next_eigengap=c(diff(vals) * -1, NA_real_))
}

variable_coordinate_table <- function(res) {
  out <- data.frame(variable=res$variable_names, res$variable_coordinates)
  names(out)[-1] <- paste0("PC", seq_len(ncol(res$variable_coordinates)))
  out
}

projector <- function(res, components = c(1,2)) {
  Q <- res$eigenvectors[, components, drop = FALSE]
  Q %*% t(Q)
}

projector_distance <- function(P, Q) sqrt(sum((P - Q)^2))

save_analysis <- function(res, outdir, components = c(1,2)) {
  dir.create(outdir, recursive = TRUE, showWarnings = FALSE)
  write.csv(eigenvalue_table(res), file.path(outdir, "eigenvalues.csv"), row.names = FALSE)
  ev <- as.data.frame(res$eigenvectors); names(ev) <- paste0("PC", seq_len(ncol(ev))); ev <- cbind(variable=res$variable_names, ev)
  write.csv(ev, file.path(outdir, "eigenvectors.csv"), row.names = FALSE)
  write.csv(variable_coordinate_table(res), file.path(outdir, "variable_coordinates.csv"), row.names = FALSE)
  write.csv(pairwise_cosines(res$matrix, res$variable_names), file.path(outdir, "full_pairwise_cosines.csv"), row.names = FALSE)
  write.csv(pairwise_projection_diagnostics(res, components),
            file.path(outdir, paste0("projection_diagnostics_PC", paste(components, collapse="_"), ".csv")), row.names = FALSE)
  write.csv(res$matrix, file.path(outdir, "target_matrix.csv"), row.names = FALSE)
}


==> anc/R_Python_scripts/R/reproduce_SM2.R <==
#!/usr/bin/env Rscript
# Reproduce deterministic numerical tables for SM2.
args <- commandArgs(trailingOnly = TRUE)
out <- if (length(args) >= 1) args[1] else "outputs"
dir.create(out, recursive = TRUE, showWarnings = FALSE)
angle_deg <- function(u, v) {
  nu <- sqrt(sum(u*u)); nv <- sqrt(sum(v*v))
  if (nu == 0 || nv == 0) return(NA_real_)
  cc <- max(-1, min(1, sum(u*v)/(nu*nv)))
  acos(cc) * 180 / pi
}
eig_sorted <- function(M) {
  e <- eigen(M, symmetric = TRUE)
  idx <- order(e$values, decreasing = TRUE)
  vals <- e$values[idx]; vecs <- e$vectors[,idx,drop=FALSE]
  for (k in seq_len(ncol(vecs))) {
    j <- which.max(abs(vecs[,k])); if (vecs[j,k] < 0) vecs[,k] <- -vecs[,k]
  }
  list(values=vals, vectors=vecs)
}
coords <- function(vals, vecs, plane) cbind(sqrt(vals[plane[1]])*vecs[,plane[1]], sqrt(vals[plane[2]])*vecs[,plane[2]])
c <- sqrt(50*80)
A <- diag(c(5,20,50,80)); B <- diag(4)
D <- A; D[3,4] <- D[4,3] <- 0.5*sqrt(50*80)
E <- diag(4); E[3,4] <- E[4,3] <- 0.5
C <- c*diag(4); F <- c*diag(4); F[3,4] <- F[4,3] <- 0.5*c
mats <- list(A=A,B=B,C=C,D=D,E=E,F=F)
planes <- list(c(1,2),c(1,3),c(1,4),c(2,3),c(2,4),c(3,4))
varX <- paste0("X",1:4); varZ <- paste0("Z",1:4)
eigen_rows <- data.frame(); eigenvec_rows <- data.frame(); coord_rows <- data.frame(); angle_rows <- data.frame(); inertia_rows <- data.frame(); matrix_rows <- data.frame()
for (sc in names(mats)) {
  M <- mats[[sc]]; vars <- if (sc %in% c("B","E")) varZ else varX
  for (i in 1:4) for (j in 1:4) matrix_rows <- rbind(matrix_rows, data.frame(scenario=sc,row=i,col=j,value=M[i,j]))
  eg <- eig_sorted(M); vals <- eg$values; vecs <- eg$vectors
  for (k in 1:4) {
    eigen_rows <- rbind(eigen_rows, data.frame(scenario=sc, pc=paste0("PC",k), eigenvalue=vals[k]))
    for (j in 1:4) eigenvec_rows <- rbind(eigenvec_rows, data.frame(scenario=sc, pc=paste0("PC",k), variable=vars[j], loading=vecs[j,k]))
  }
  for (pl in planes) {
    plane_name <- paste0("PC",pl[1],"-PC",pl[2])
    Cc <- coords(vals, vecs, pl)
    inertia_rows <- rbind(inertia_rows, data.frame(scenario=sc, plane=plane_name, explained_inertia=sum(vals[pl])/sum(vals)))
    for (j in 1:4) coord_rows <- rbind(coord_rows, data.frame(scenario=sc,basis="selected_eigenbasis",target_matrix=ifelse(sc %in% c("B","E"),"R","Sigma"),pc_plane=plane_name,variable=vars[j],x=Cc[j,1],y=Cc[j,2]))
    for (i in 1:3) for (j in (i+1):4) angle_rows <- rbind(angle_rows, data.frame(scenario=sc,plane=plane_name,var1=vars[i],var2=vars[j],projected_angle_deg=angle_deg(Cc[i,],Cc[j,])))
  }
}
write.csv(matrix_rows, file.path(out,"scenario_target_matrices.csv"), row.names=FALSE)
write.csv(eigen_rows, file.path(out,"scenario_eigenvalues.csv"), row.names=FALSE)
write.csv(eigenvec_rows, file.path(out,"scenario_eigenvectors.csv"), row.names=FALSE)
write.csv(coord_rows, file.path(out,"all_biplot_coordinates.csv"), row.names=FALSE)
write.csv(angle_rows, file.path(out,"all_pairwise_angles.csv"), row.names=FALSE)
write.csv(inertia_rows, file.path(out,"explained_inertia_by_plane.csv"), row.names=FALSE)
write.csv(subset(coord_rows, scenario %in% c("A","B","D","E")), file.path(out,"main_text_biplot_coordinates.csv"), row.names=FALSE)
write.csv(subset(angle_rows, scenario %in% c("A","B","D","E")), file.path(out,"main_text_pairwise_angles.csv"), row.names=FALSE)
write.csv(subset(coord_rows, scenario %in% c("C","F")), file.path(out,"scenario_C_F_biplot_coordinates.csv"), row.names=FALSE)
write.csv(subset(angle_rows, scenario %in% c("C","F")), file.path(out,"scenario_C_F_pairwise_angles.csv"), row.names=FALSE)
write.csv(subset(eigen_rows, scenario %in% c("C","F")), file.path(out,"scenario_C_F_eigenvalues.csv"), row.names=FALSE)
write.csv(subset(eigenvec_rows, scenario %in% c("C","F")), file.path(out,"scenario_C_F_eigenvectors.csv"), row.names=FALSE)
cat("Wrote SM2 outputs to", out, "\n")


==> anc/R_Python_scripts/R/reproduce_SM3.R <==
#!/usr/bin/env Rscript
# Reproduce Supplementary Material SM3 numerical objects.
# This script regenerates the population correlation matrix, eigensystem,
# variable coordinates, projected Gram matrix, complementary omitted matrix,
# claim-specific projection errors, and decision-summary tables.

root <- normalizePath(file.path(dirname(commandArgs(trailingOnly=FALSE)[grep("--file=", commandArgs(trailingOnly=FALSE))][1]), "../.."), mustWork=FALSE)
if (is.na(root) || grepl("^NA", root)) {
  root <- normalizePath(file.path(getwd()), mustWork=FALSE)
}
out_dir <- file.path(root, "outputs", "R")
data_dir <- file.path(root, "data")
fig_dir <- file.path(root, "figures")
dir.create(out_dir, recursive=TRUE, showWarnings=FALSE)
dir.create(data_dir, recursive=TRUE, showWarnings=FALSE)
dir.create(fig_dir, recursive=TRUE, showWarnings=FALSE)

variables <- c("Height", "Leaf area", "Chlorophyll", "Biomass")
tau <- 0.11
rho <- 0.7 / sqrt(2)       # 0.494975 when rounded
sqrt085 <- sqrt(0.85)
coord45 <- sqrt085 / sqrt(2)

Rmat <- matrix(c(
  1,    rho, 0,   -rho,
  rho,  1,   rho,  0,
  0,    rho, 1,    rho,
 -rho,  0,   rho,  1
), nrow=4, byrow=TRUE)
rownames(Rmat) <- colnames(Rmat) <- variables

G12 <- matrix(c(
  sqrt085, 0,
  coord45, coord45,
  0, sqrt085,
 -coord45, coord45
), nrow=4, byrow=TRUE)
rownames(G12) <- variables
colnames(G12) <- c("PC1", "PC2")

theta <- -25 * pi / 180
Q <- matrix(c(cos(theta), sin(theta), -sin(theta), cos(theta)), nrow=2, byrow=FALSE)
# With R column-major construction, this Q gives the same right rotation used in Python.
G12_rotated <- G12 %*% Q
rownames(G12_rotated) <- variables
colnames(G12_rotated) <- c("PC1_prime", "PC2_prime")

K12 <- G12 %*% t(G12)
K34 <- Rmat - K12
errors <- abs(Rmat - K12)

eig <- eigen(Rmat, symmetric=TRUE)
evals <- eig$values
evecs <- eig$vectors
rownames(evecs) <- variables
colnames(evecs) <- paste0("v", 1:4)

write.csv(round(Rmat, 12), file.path(data_dir, "SM3_target_correlation_matrix_R.csv"), row.names=TRUE)
write.csv(round(K12, 12), file.path(out_dir, "SM3_projected_Gram_matrix_K12.csv"), row.names=TRUE)
write.csv(round(K34, 12), file.path(out_dir, "SM3_complementary_omitted_matrix_K34.csv"), row.names=TRUE)
write.csv(round(errors, 12), file.path(out_dir, "SM3_absolute_projection_errors.csv"), row.names=TRUE)
write.csv(round(G12, 12), file.path(out_dir, "SM3_variable_principal_coordinates_G12_basis1.csv"), row.names=TRUE)
write.csv(round(G12_rotated, 12), file.path(out_dir, "SM3_variable_principal_coordinates_G12_basis2.csv"), row.names=TRUE)
write.csv(round(evecs, 12), file.path(out_dir, "SM3_eigenvectors_one_numerical_basis.csv"), row.names=TRUE)

pairs <- data.frame()
for (i in 1:3) {
  for (j in (i+1):4) {
    pairs <- rbind(pairs, data.frame(
      variable_1=variables[i], variable_2=variables[j],
      full_space_r_jk=Rmat[i,j],
      projected_inner_product_K12_jk=K12[i,j],
      omitted_contribution_K34_jk=K34[i,j],
      absolute_error_e_jk=errors[i,j],
      meets_tau_0_11=errors[i,j] <= tau
    ))
  }
}
write.csv(pairs, file.path(out_dir, "SM3_claim_specific_projection_diagnosis.csv"), row.names=FALSE)

eig_df <- data.frame(
  component=paste0("PC", 1:4),
  eigenvalue=evals,
  retained_inertia_percent_cumulative=100*cumsum(evals)/sum(evals)
)
write.csv(eig_df, file.path(out_dir, "SM3_eigenvalues.csv"), row.names=FALSE)
Delta <- max(pairs$absolute_error_e_jk)
summary <- data.frame(
  diagnostic_component=c("Scientific target", "Positive definiteness", "Leading-subspace separation", "Named PC1/PC2 axes", "Projected-vector non-degeneracy", "Projection adequacy", "Final representational status"),
  result=c("satisfied", "satisfied", "satisfied", "not identifiable", "satisfied", "satisfied", "conditional positive verdict"),
  value=c("correlation matrix R declared", sprintf("min eigenvalue = %.6f", min(evals)), sprintf("lambda2 - lambda3 = %.6f", evals[2]-evals[3]), "lambda1 = lambda2", sprintf("min diag(K12) = %.6f", min(diag(K12))), sprintf("Delta = %.6f < tau = %.2f", Delta, tau), "well posed for leading-subspace correlation claims; ill posed for named-axis/raw-scale claims")
)
write.csv(summary, file.path(out_dir, "SM3_integrated_decision_summary.csv"), row.names=FALSE)

validation <- c(
  "SM3 reproducibility validation summary",
  "=====================================",
  paste("Variables:", paste(variables, collapse=", ")),
  paste("Eigenvalues:", paste(sprintf("%.6f", evals), collapse=", ")),
  sprintf("Leading eigengap lambda2-lambda3: %.6f", evals[2]-evals[3]),
  sprintf("Retained inertia PC1-PC2: %.6f%%", 100*(evals[1]+evals[2])/sum(evals)),
  sprintf("Max projection error Delta: %.6f", Delta),
  sprintf("Tolerance tau: %.2f", tau),
  sprintf("All pairwise relations meet tau: %s", all(pairs$meets_tau_0_11)),
  sprintf("Basis-invariance check max abs difference: %.12e", max(abs(K12 - G12_rotated %*% t(G12_rotated))))
)
writeLines(validation, file.path(out_dir, "SM3_validation_summary.txt"))
cat(paste(validation, collapse="\n"), "\n")


==> anc/R_Python_scripts/R/reproduce_SM4.R <==
# Reproduce numerical objects used in SM4 population controls.
# This R script parallels code/python/reproduce_SM4.py.

root <- normalizePath(file.path(dirname(sys.frame(1)$ofile), "..", ".."), mustWork = FALSE)
out <- file.path(root, "outputs", "R")
dir.create(out, recursive = TRUE, showWarnings = FALSE)
dir.create(file.path(root, "data"), recursive = TRUE, showWarnings = FALSE)

L_C <- 63.246
s <- sqrt(L_C)
L_F <- c(94.868, 63.246, 63.246, 31.623)
names <- c("X1", "X2", "X3", "X4")

write_named_matrix <- function(path, M, row_names, col_names) {
  df <- as.data.frame(M)
  colnames(df) <- col_names
  df <- cbind(variable = row_names, df)
  write.csv(df, path, row.names = FALSE)
}

Sigma_C <- L_C * diag(4)
G_C_basis1 <- matrix(c(s,0, 0,s, 0,0, 0,0), nrow = 4, byrow = TRUE)
G_C_basis2 <- matrix(c(-3.84103,6.91897, -1.15263,-1.04734, 1.54562,1.60528, 6.69138,3.42047), nrow = 4, byrow = TRUE)

G_F_PC12 <- matrix(c(0,s, 0,0, 6.88725,0, 6.88725,0), nrow = 4, byrow = TRUE)
G_F_PC23_aligned <- matrix(c(s,0, 0,s, 0,0, 0,0), nrow = 4, byrow = TRUE)
rot45 <- matrix(c(1/sqrt(2), 1/sqrt(2), -1/sqrt(2), 1/sqrt(2)), nrow = 2, byrow = TRUE)
G_F_PC23_rotated <- G_F_PC23_aligned %*% rot45

write_named_matrix(file.path(root, "data", "SM4_scenario_C_covariance_target_R.csv"), Sigma_C, names, names)
write_named_matrix(file.path(out, "SM4_scenario_C_coordinates_coordinate_aligned.csv"), G_C_basis1, names, c("PC1", "PC2"))
write_named_matrix(file.path(out, "SM4_scenario_C_coordinates_rotated_admissible_basis.csv"), G_C_basis2, names, c("PC1_star", "PC2_star"))
write_named_matrix(file.path(out, "SM4_scenario_F_PC1_PC2_coordinates.csv"), G_F_PC12, names, c("PC1", "PC2"))
write_named_matrix(file.path(out, "SM4_scenario_F_PC2_PC3_coordinates_coordinate_aligned.csv"), G_F_PC23_aligned, names, c("PC2", "PC3"))
write_named_matrix(file.path(out, "SM4_scenario_F_PC2_PC3_coordinates_rotated_45deg.csv"), G_F_PC23_rotated, names, c("PC2_star", "PC3_star"))
write_named_matrix(file.path(out, "SM4_scenario_F_PC2_PC3_Gram_coordinate_aligned.csv"), G_F_PC23_aligned %*% t(G_F_PC23_aligned), names, names)
write_named_matrix(file.path(out, "SM4_scenario_F_PC2_PC3_Gram_rotated_45deg.csv"), G_F_PC23_rotated %*% t(G_F_PC23_rotated), names, names)

write.csv(data.frame(scenario = "C", component = 1:4, eigenvalue = rep(L_C, 4)), file.path(out, "SM4_scenario_C_eigenvalues.csv"), row.names = FALSE)
write.csv(data.frame(scenario = "F", component = 1:4, eigenvalue = L_F), file.path(out, "SM4_scenario_F_eigenvalues.csv"), row.names = FALSE)

max_diff <- max(abs((G_F_PC23_aligned %*% t(G_F_PC23_aligned)) - (G_F_PC23_rotated %*% t(G_F_PC23_rotated))))
writeLines(c(
  "SM4 reproducibility validation summary",
  "======================================",
  paste0("Scenario C target: ", L_C, " * I_4."),
  paste0("Scenario F eigenvalues: ", paste(sprintf("%.3f", L_F), collapse = ", "), "."),
  paste0("Maximum Gram difference after rotating the complete Scenario F repeated middle block: ", signif(max_diff, 12), ".")
), con = file.path(out, "SM4_validation_summary.txt"))


==> anc/R_Python_scripts/R/reproduce_SM5.R <==
#!/usr/bin/env Rscript
args0 <- commandArgs(trailingOnly = FALSE)
file_arg <- grep('^--file=', args0, value = TRUE)
script_path <- if (length(file_arg)) sub('^--file=', '', file_arg[1]) else 'code/R/reproduce_SM5.R'
script_dir <- dirname(normalizePath(script_path, mustWork = FALSE))
source(file.path(script_dir, 'pca_biplot_diagnostics.R'))
root <- normalizePath(file.path(script_dir, '../..'), mustWork = FALSE)
out <- file.path(root, 'outputs', 'SM5_iris_R')
dir.create(out, recursive = TRUE, showWarnings = FALSE)
data_path <- file.path(root, 'data', 'iris_data.csv')
if (file.exists(data_path)) {
  df <- read.csv(data_path)
} else {
  df <- iris
  names(df) <- c('Sepal.Length','Sepal.Width','Petal.Length','Petal.Width','Species')
}
vars <- c('Sepal.Length','Sepal.Width','Petal.Length','Petal.Width')
run_target <- function(target) {
  M <- target_matrix_from_data(df, vars, target)
  res <- analyse_matrix(M, vars, target)
  od <- file.path(out, target)
  save_analysis(res, od, c(1,2))
  X <- as.matrix(df[, vars]); X <- scale(X, center=TRUE, scale=(target=='correlation'))
  scores <- as.data.frame(X %*% res$eigenvectors); names(scores) <- paste0('PC', seq_len(ncol(scores)))
  scores <- cbind(Species=df$Species, scores)
  write.csv(scores, file.path(od, 'scores.csv'), row.names=FALSE)
  res
}
cov_res <- run_target('covariance')
cor_res <- run_target('correlation')
write.csv(pairwise_projection_diagnostics(cov_res, c(1,2)), file.path(out, 'covariance_pairwise_projection_diagnostics.csv'), row.names=FALSE)
write.csv(pairwise_projection_diagnostics(cor_res, c(1,2)), file.path(out, 'correlation_pairwise_projection_diagnostics.csv'), row.names=FALSE)
message('Wrote R SM5 diagnostics to ', out)


==> anc/R_Python_scripts/R/reproduce_controlled_scenarios.R <==
#!/usr/bin/env Rscript
args0 <- commandArgs(trailingOnly = FALSE)
file_arg <- grep('^--file=', args0, value = TRUE)
script_path <- if (length(file_arg)) sub('^--file=', '', file_arg[1]) else 'code/R/reproduce_controlled_scenarios.R'
script_dir <- dirname(normalizePath(script_path, mustWork = FALSE))
source(file.path(script_dir, 'pca_biplot_diagnostics.R'))
root <- normalizePath(file.path(script_dir, "../.."), mustWork = FALSE)
out <- file.path(root, "outputs", "controlled_scenarios_R")
dir.create(out, recursive = TRUE, showWarnings = FALSE)
c0 <- sqrt(50*80)
scenarios <- list(
  A_covariance = list(M=diag(c(5,20,50,80)), names=paste0("X",1:4)),
  C_covariance_isotropic = list(M=c0*diag(4), names=paste0("X",1:4)),
  D_covariance_positive = list(M=matrix(c(5,0,0,0, 0,20,0,0, 0,0,50,c0/2, 0,0,c0/2,80),4,4,byrow=TRUE), names=paste0("X",1:4)),
  E_correlation_positive = list(M=matrix(c(1,0,0,0, 0,1,0,0, 0,0,1,.5, 0,0,.5,1),4,4,byrow=TRUE), names=paste0("Z",1:4)),
  F_covariance_equal_variance_positive = list(M=matrix(c(c0,0,0,0, 0,c0,0,0, 0,0,c0,c0/2, 0,0,c0/2,c0),4,4,byrow=TRUE), names=paste0("X",1:4))
)
for (nm in names(scenarios)) {
  res <- analyse_matrix(scenarios[[nm]]$M, scenarios[[nm]]$names, nm)
  save_analysis(res, file.path(out, nm), c(1,2))
  for (cp in list(c(1,2),c(3,4),c(1,3),c(1,4),c(2,3),c(2,4))) {
    write.csv(pairwise_projection_diagnostics(res, cp), file.path(out, nm, paste0("projection_diagnostics_PC", paste(cp, collapse="_"), ".csv")), row.names=FALSE)
  }
}
message("Wrote R controlled-scenario diagnostics to ", out)


==> anc/R_Python_scripts/R/reproduce_main.R <==
# Reproduce main-manuscript population matrices, eigensystems, and biplot coordinates.
# Supplement-specific diagnostics and outputs are supplied with the corresponding supplement folders.

args <- commandArgs(trailingOnly = TRUE)
out <- if (length(args) >= 1) args[[1]] else "../outputs"
dir.create(out, recursive = TRUE, showWarnings = FALSE)

names4 <- paste0("X", 1:4)

write_matrix <- function(name, M) {
  df <- as.data.frame(M)
  names(df) <- names4
  df <- cbind(variable=names4, df)
  write.csv(df, file=file.path(out, paste0("scenario_", name, "_matrix.csv")), row.names=FALSE)
}

eig_sorted <- function(M) {
  e <- eigen(M, symmetric=TRUE)
  vals <- e$values
  vecs <- e$vectors
  idx <- order(vals, decreasing=TRUE)
  vals <- vals[idx]
  vecs <- vecs[,idx,drop=FALSE]
  for (k in seq_len(ncol(vecs))) {
    j <- which.max(abs(vecs[,k]))
    if (vecs[j,k] < 0) vecs[,k] <- -vecs[,k]
  }
  list(values=vals, vectors=vecs)
}

coords <- function(M, pcs=c(1,2)) {
  e <- eig_sorted(M)
  C <- cbind(sqrt(e$values[pcs[1]])*e$vectors[,pcs[1]], sqrt(e$values[pcs[2]])*e$vectors[,pcs[2]])
  list(values=e$values, vectors=e$vectors, coords=C)
}

write_coords <- function(name, plane, vals, C) {
  df <- data.frame(scenario=name, plane=plane, variable=names4, x=C[,1], y=C[,2])
  write.csv(df, file=file.path(out, paste0("scenario_", name, "_", gsub("-","_",plane), "_coordinates.csv")), row.names=FALSE)
}

write_angles <- function(name, plane, C) {
  rows <- list(); m <- 1
  for (i in 1:3) for (j in (i+1):4) {
    ni <- sqrt(sum(C[i,]^2)); nj <- sqrt(sum(C[j,]^2))
    cosv <- if (ni == 0 || nj == 0) NA else max(-1,min(1,sum(C[i,]*C[j,])/(ni*nj)))
    ang <- if (is.na(cosv)) NA else acos(cosv)*180/pi
    rows[[m]] <- data.frame(scenario=name, plane=plane, var1=names4[i], var2=names4[j], projected_cosine=cosv, projected_angle_degrees=ang)
    m <- m+1
  }
  write.csv(do.call(rbind, rows), file=file.path(out, paste0("scenario_", name, "_", gsub("-","_",plane), "_projected_angles.csv")), row.names=FALSE)
}

cval <- sqrt(50*80)
scenarios <- list(
  A=diag(c(5,20,50,80)),
  B=diag(4),
  C=cval*diag(4),
  D=matrix(c(5,0,0,0, 0,20,0,0, 0,0,50,cval/2, 0,0,cval/2,80),4,4,byrow=TRUE),
  E=matrix(c(1,0,0,0, 0,1,0,0, 0,0,1,0.5, 0,0,0.5,1),4,4,byrow=TRUE),
  F=matrix(c(cval,0,0,0, 0,cval,0,0, 0,0,cval,cval/2, 0,0,cval/2,cval),4,4,byrow=TRUE)
)

eigrows <- list(); r <- 1
for (name in names(scenarios)) {
  M <- scenarios[[name]]
  write_matrix(name, M)
  e <- eig_sorted(M)
  eigrows[[r]] <- data.frame(scenario=name, pc=paste0("PC",1:4), eigenvalue=e$values); r <- r+1
  c12 <- coords(M, c(1,2)); write_coords(name, "PC1-PC2", c12$values, c12$coords); write_angles(name, "PC1-PC2", c12$coords)
  if (name %in% c("E","F")) { c14 <- coords(M, c(1,4)); write_coords(name, "PC1-PC4", c14$values, c14$coords); write_angles(name, "PC1-PC4", c14$coords) }
  if (name == "F") { c23 <- coords(M, c(2,3)); write_coords(name, "PC2-PC3", c23$values, c23$coords); write_angles(name, "PC2-PC3", c23$coords) }
}
write.csv(do.call(rbind, eigrows), file=file.path(out, "main_scenario_eigenvalues.csv"), row.names=FALSE)


==> anc/R_Python_scripts/R/run_all.R <==
#!/usr/bin/env Rscript
args0 <- commandArgs(trailingOnly = FALSE)
file_arg <- grep('^--file=', args0, value = TRUE)
script_path <- if (length(file_arg)) sub('^--file=', '', file_arg[1]) else 'code/R/run_all.R'
script_dir <- dirname(normalizePath(script_path, mustWork = FALSE))
source(file.path(script_dir, 'reproduce_controlled_scenarios.R'))
source(file.path(script_dir, 'reproduce_SM5.R'))
message('All R workflows completed.')


==> anc/R_Python_scripts/README.txt <==
PCA biplot project — R and Python scripts

This package separates all R and Python scripts from the reproducibility repository into two folders:

  R/       all .R files
  Python/  all .py files

The scripts were copied from the published reproducibility package associated with DOI:
  https://doi.org/10.5281/zenodo.21361296

The file MANIFEST_scripts.tsv records the original path of each script inside the full repository package.

Note: this package is intended for convenient access to scripts only. Some scripts may require data, output directories, or ancillary files contained in the full reproducibility package. For full reproduction, use the complete Zenodo repository.


==> anc/ZENODO_CITATION.txt <==
Luiz Roberto Martins Pinto and Carlos Tadeu dos Santos Dias. Reproducibility package for "Claim-Specific Admissibility of PCA Biplot Interpretations: Target Alignment, Spectral Identifiability, and Projection Adequacy". Zenodo. DOI: 10.5281/zenodo.21361296. URL: https://doi.org/10.5281/zenodo.21361296.

